Anlu: Enabling In-Context Time Series Anomaly Detection in Foundation Models via Counterfactual Supervision

Whether a time-series pattern is anomalous often depends on the operating regime of the monitored process. A missing event can signal a fault in one regime and be routine in another, and the query alone may not reveal which regime applies. We study in-context learning (ICL) for time series anomaly detection (TSAD) through reference-conditioned detection, where a reference record provides evidence about expected behavior and model parameters remain fixed at inference. Supplying the reference is not enough: when training anomalies are recognizable from the query alone, the detector can fit its targets while ignoring the reference. We therefore introduce counterfactual supervision, which pairs one query with two references that support different normal rules and labels the query under each. At positions where the two labels disagree, no detector that ignores the reference can fit both targets. Anlu learns from this supervision by adding a reference memory and zero-initialized gated adapters to a frozen time-series foundation model (TSFM) pretrained for anomaly detection. On the 350 TSB-AD-U evaluation sequences, Anlu raises the mean VUS-PR of the frozen TSFM from 0.542 to 0.607. Replacing the reference with zeros lowers Anlu's score to 0.499.

==> figures/plot_tsbad_u.py <==
"""TSB-AD-U bar chart matching the author's supplied visual reference.

Reference: anlu_vuspr_bar_chart.pdf (7 x 3.4 inches, DejaVu Sans).
Anlu is leftmost and all seven scores decrease from left to right.
Data and provenance are in ../data. Anlu 0.61 remains a draft placeholder.
"""
from pathlib import Path
import csv
import json

import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
from style import apply_style

HERE = Path(__file__).resolve().parent
DATA = HERE.parent / 'data'
meta = json.loads((DATA / 'tsbad_u_provenance.json').read_text())
with (DATA / 'tsbad_leaderboard_2026-10-03.csv').open(newline='') as f:
    rows = list(csv.DictReader(f))
ranked = sorted([r for r in rows if r['vus_pr_u']],
                key=lambda r: float(r['vus_pr_u']), reverse=True)
ranked = ranked[:meta['plotted_baseline_count']]
methods = ['Anlu'] + [r['method'] for r in ranked]
values = [meta['anlu_score']] + [float(r['vus_pr_u']) for r in ranked]
assert len(methods) == 7
assert all(0 <= value <= 0.7 for value in values)
assert all(a >= b for a, b in zip(values, values[1:]))

apply_style()
plt.rcParams.update({
    'font.family': 'sans-serif',
    'font.sans-serif': ['DejaVu Sans'],
    'font.size': 9.6,
    'axes.labelsize': 11,
    'xtick.labelsize': 9.6,
    'ytick.labelsize': 9.4,
    'pdf.fonttype': 42,
    'ps.fonttype': 42,
    'savefig.bbox': None,
})
# Colors and dimensions recovered from the reference PDF's vector objects.
GREEN = '#2A6655'
GREEN_EDGE = '#215141'
BLUE_GREY = '#A3B7CB'
BLUE_EDGE = '#7C94AB'
INK = '#252B30'
AXIS = '#626B72'
GRID = '#E6E9EC'

fig, ax = plt.subplots(figsize=(7.0, 3.4))
fig.subplots_adjust(left=0.102, right=0.987, bottom=0.182, top=0.963)
xpos = np.arange(len(methods))
bars = ax.bar(xpos, values, width=0.62,
              color=[GREEN] + [BLUE_GREY] * len(ranked),
              edgecolor=[GREEN_EDGE] + [BLUE_EDGE] * len(ranked),
              linewidth=0.6, zorder=3)
ax.set_xlim(-0.62, len(methods) - 0.38)
ax.set_ylim(0, 0.7)
ax.set_axisbelow(True)
ax.grid(axis='y', color=GRID, linestyle='-', linewidth=0.6, alpha=1)
ax.grid(axis='x', visible=False)
ax.yaxis.set_major_locator(MultipleLocator(0.1))
ax.yaxis.set_major_formatter(FormatStrFormatter('%.1f'))
ax.set_ylabel('Mean VUS-PR ↑', color=INK, labelpad=8)

names = {
    'Anlu': 'Anlu\n(ours)',
    'Time-RCD+MAFT (FT)': 'Time-RCD+\nMAFT (FT)',
    'TSPulse (FT)': 'TSPulse\n(FT)',
    'TSPulse (ZS)': 'TSPulse\n(ZS)',
}
ax.set_xticks(xpos)
ax.set_xticklabels([names.get(name, name) for name in methods],
                   ha='center', linespacing=1.3, color=INK)
ax.tick_params(axis='x', length=0, pad=9)
ax.tick_params(axis='y', length=3, width=0.6, pad=5, colors=AXIS)
ax.get_xticklabels()[0].set_color(GREEN)
ax.get_xticklabels()[0].set_fontweight('bold')

for i, (bar, value) in enumerate(zip(bars, values)):
    ax.text(bar.get_x() + bar.get_width()/2, value + 0.018, f'{value:.2f}',
            ha='center', va='bottom', fontsize=10.6 if i == 0 else 10.2,
            color=GREEN if i == 0 else INK,
            fontweight='bold' if i == 0 else 'normal')

for side in ('top', 'right'):
    ax.spines[side].set_visible(False)
for side in ('left', 'bottom'):
    ax.spines[side].set_color(AXIS)
    ax.spines[side].set_linewidth(0.7)

assert all(bar.get_y() == 0 for bar in bars)
assert np.allclose([bar.get_height() for bar in bars], values)
fig.canvas.draw()
renderer = fig.canvas.get_renderer()
for label in ax.texts + ax.get_xticklabels() + [ax.yaxis.label]:
    bounds = label.get_window_extent(renderer)
    assert bounds.x0 >= 0 and bounds.y0 >= 0, label.get_text()
    assert bounds.x1 <= fig.bbox.width and bounds.y1 <= fig.bbox.height, label.get_text()

fig.savefig(HERE / 'tsbad_u_leaderboard.pdf', metadata={
    'Title': 'TSB-AD-U: Anlu and the six leading public entries',
    'Subject': 'Descending vertical bars matching the supplied visual reference.',
    'Keywords': 'TSB-AD-U, Anlu, mean VUS-PR, draft placeholder',
})
fig.savefig(HERE / 'tsbad_u_leaderboard.png', dpi=300)
plt.close(fig)
print('Saved reference-matched bars. Anlu first; descending scores; label bounds verified.')


==> figures/style.py <==
import matplotlib.colors as mc
import matplotlib.pyplot as plt
from matplotlib.patches import PathPatch
from matplotlib.path import Path


def apply_style():
    plt.rcParams.update({
        # Match arxiv_template (mathpazo): Palatino body + STIX math.
        # 'DejaVu Sans' tail-fallback handles unicode glyphs (❄ etc.) that Palatino lacks.
        'font.family': ['serif', 'DejaVu Sans'],
        'font.serif': ['Palatino', 'TeX Gyre Pagella', 'Palatino Linotype', 'Book Antiqua',
                       'Computer Modern Roman', 'Times', 'DejaVu Serif'],
        'mathtext.fontset': 'stix',
        'mathtext.rm': 'Palatino',
        'mathtext.it': 'Palatino:italic',
        'mathtext.bf': 'Palatino:bold',
        'axes.linewidth': 0.8,
        'axes.edgecolor': '#333333',
        'axes.grid': True,
        'grid.linestyle': '--',
        'grid.linewidth': 0.5,
        'grid.alpha': 0.4,
        'grid.color': '#cccccc',
        'axes.titlesize': 13,
        'axes.titleweight': 'bold',
        'axes.labelsize': 12,
        'xtick.labelsize': 11,
        'ytick.labelsize': 11,
        'xtick.direction': 'out',
        'ytick.direction': 'out',
        'xtick.major.size': 3,
        'ytick.major.size': 3,
        'xtick.major.width': 0.7,
        'ytick.major.width': 0.7,
        'legend.fontsize': 10.5,
        'legend.frameon': False,
        'lines.linewidth': 1.6,
        'lines.markersize': 6,
        'figure.dpi': 110,
        'savefig.dpi': 200,
        'savefig.bbox': 'tight',
    })


# --- Google brand colors (2015 logo, unchanged through 2026) ---
G_BLUE = '#4285F4'
G_RED = '#DB4437'
G_YELLOW = '#F4B400'
G_GREEN = '#0F9D58'
G_GREY = '#5F6368'    # Google's neutral text grey
G_PURPLE = '#AB47BC'  # Material extended (used when 5+ distinct colors needed)


def _mix(hex_color, target, amount):
    """Linear-mix hex_color toward target by `amount` ∈ [0,1]; returns hex."""
    rgb = mc.to_rgb(hex_color)
    tgt = mc.to_rgb(target)
    out = tuple(c * (1 - amount) + t * amount for c, t in zip(rgb, tgt))
    return mc.to_hex(out)


def lighten(hex_color, amount):
    return _mix(hex_color, '#ffffff', amount)


def darken(hex_color, amount):
    return _mix(hex_color, '#000000', amount)


# --- Softness tiers ---------------------------------------------------------
# Each tier is (lighten, desaturate). Lighten mixes toward white; desaturate
# mixes toward greyscale. Pick by reading context:
#   brand   logo / hero block / dashboard            (max punch)
#   medium  recognizable Google but slightly calmer
#   paper   academic figure (DEFAULT)
#   soft    slides / presentation on light bg
#   mute    supplementary material / background fills
TIERS = {
    'brand':  (0.00, 0.00),
    'medium': (0.22, 0.06),
    'paper':  (0.32, 0.10),
    'soft':   (0.42, 0.16),
    'mute':   (0.50, 0.22),
}
DEFAULT_TIER = 'paper'

# Pre-computed hex per tier (run `python style.py` to regenerate this table).
# Source of truth = TIERS dict above; this block is a grep-friendly record.
#
#  color   | brand    | medium   | paper    | soft     | mute
#  --------|----------|----------|----------|----------|----------
#  blue    | #4285f4  | #6fa1f2  | #84adf1  | #99baf0  | #a9c4ef
#  red     | #db4437  | #de6f66  | #df837b  | #e09790  | #e1a7a1
#  yellow  | #f4b400  | #f2c33f  | #f1c95b  | #efd078  | #eed58f
#  green   | #0f9d58  | #47af7d  | #61b88d  | #7ac09e  | #8fc6ab
#  purple  | #ab47bc  | #bc73c9  | #c487ce  | #cc9bd4  | #d2abd9
#  grey    | #5f6368  (neutral; not tier-shifted)


def apply_tier(base, tier=DEFAULT_TIER):
    """Soften a brand color by (lighten, desaturate) per the chosen tier."""
    lighten_amt, desat_amt = TIERS[tier]
    rgb = list(mc.to_rgb(base))
    rgb = [c + (1 - c) * lighten_amt for c in rgb]
    grey = sum(rgb) / 3
    rgb = [c * (1 - desat_amt) + grey * desat_amt for c in rgb]
    return mc.to_hex(rgb)


def paper(base):
    """Backward-compat alias: brand color at the default tier."""
    return apply_tier(base, DEFAULT_TIER)


def twotone(base, tier=DEFAULT_TIER):
    """Same-hue (dark, light) pair for a 2-series chart, OpenAI-announcement
    style: one brand hue at two lightness levels instead of two hues.
    Dark is the tier color deepened a further notch (announcement charts
    want a richer dark end than paper figures); light is a pale tint of it.
    Works for every palette color. Bars: draw the light series with
    `edgecolor=dark` so it keeps a crisp outline on white.
    """
    dark = darken(apply_tier(base, tier), 0.30)
    return dark, lighten(dark, 0.55)


def rounded_bar(ax, cx, top, w, r_frac=0.10, **kw):
    """Bar with rounded TOP corners only; the base sits square on ylim[0].
    `top` is the data value (bar apex), `w` the width in x data units,
    `r_frac` the corner radius as a fraction of bar width. The vertical
    radius is derived from the axes geometry so corners read as circular.
    Call after xlim/ylim are final.
    """
    rx = w * r_frac
    (x0, x1), (y0, y1) = ax.get_xlim(), ax.get_ylim()
    pos, (fw, fh) = ax.get_position(), ax.figure.get_size_inches()
    ry = rx * (pos.width * fw / (x1 - x0)) / (pos.height * fh / (y1 - y0))
    ry = min(ry, (top - y0) / 2)
    left, right = cx - w / 2, cx + w / 2
    verts = [(left, y0), (left, top - ry), (left, top), (left + rx, top),
             (right - rx, top), (right, top), (right, top - ry),
             (right, y0), (left, y0)]
    codes = [Path.MOVETO, Path.LINETO, Path.CURVE3, Path.CURVE3,
             Path.LINETO, Path.CURVE3, Path.CURVE3, Path.LINETO,
             Path.CLOSEPOLY]
    ax.add_patch(PathPatch(Path(verts, codes), **kw))


def family_4(base, tier=DEFAULT_TIER):
    """4-step gradient: lightest, light, mid (`apply_tier`), dark.
    The mid fill follows the active tier so flooded fills never read
    oversaturated; dark end is gentle for low-contrast readability.
    """
    return [lighten(base, 0.65), lighten(base, 0.42),
            apply_tier(base, tier), darken(base, 0.22)]


def all_tiers_table():
    """Print the precomputed hex per (color, tier). Run as `python style.py`
    to regenerate the table comment above.
    """
    cols = ['blue', 'red', 'yellow', 'green', 'purple']
    bases = [G_BLUE, G_RED, G_YELLOW, G_GREEN, G_PURPLE]
    tiers = list(TIERS.keys())
    header = ' color   | ' + ' | '.join(f'{t:8s}' for t in tiers)
    print(header)
    print(' --------|' + '|'.join(['----------'] * len(tiers)))
    for name, base in zip(cols, bases):
        cells = [apply_tier(base, t) for t in tiers]
        print(f' {name:7s} | ' + ' | '.join(f'{c:8s}' for c in cells))
    print(f' grey    | {G_GREY}  (used as-is, not tier-shifted)')


def arrow(text, direction='down'):
    arr = r'$\downarrow$' if direction == 'down' else r'$\uparrow$'
    return f'{text} {arr}'


if __name__ == '__main__':
    all_tiers_table()

